Learning A Physical Long-term Predictor

Evolution has resulted in highly developed abilities in many natural intelligences to quickly and accurately predict mechanical phenomena. Humans have successfully developed laws of physics to abstract and model such mechanical phenomena. In the context of artificial intelligence, a recent line of work has focused on estimating physical parameters based on sensory data and use them in physical simulators to make long-term predictions. In contrast, we investigate the effectiveness of a single neural network for end-to-end long-term prediction of mechanical phenomena. Based on extensive evaluation, we demonstrate that such networks can outperform alternate approaches having even access to ground-truth physical simulators, especially when some physical parameters are unobserved or not known a-priori. Further, our network outputs a distribution of outcomes to capture the inherent uncertainty in the data. Our approach demonstrates for the first time the possibility of making actionable long-term predictions from sensor data without requiring to explicitly model the underlying physical laws.

==> images/results/results_to_tex.py <==
#!/usr/bin/env python
import os


def minipage_start():
    return "\\begin{minipage}[t]{\\linewidth}\n"


def figure_start(twocolumn=True):
    if twocolumn:
        return "\\begin{figure*}[h]\n\\centering\n"
    else:
        return "\\begin{figure}[h]\n\\centering\n"


def get_caption(i, is_supp):
    if is_supp:
        return ("\\caption{Randomly chosen output experiment \\#%d}" % int(i)) 
    else:
        return "\\caption{Randomly chosen output experiments. Right: uncertainty estimation}\\label{fig:results_plate}\n"


def fig1(out_name="results_plate.tex", chosen_exps={}, time=40):
    the_tex = open(os.path.join('..', '..', out_name), 'w')
    the_tex.write('\\begingroup\n\\def\\rowheight{9.5em}\n')
    for scen_id in chosen_exps:
        fol = "S%d_samples" % scen_id
        the_tex.write(figure_start())
        for col, exp_id in enumerate(chosen_exps[scen_id]):
            postfix_legend = "" if col == 0 else "_nolegend"
            fil = "S%d_%02d_time_%02d%s.pdf" % (
                scen_id, exp_id, time, postfix_legend)
            the_tex.write("\\includegraphics[width=%2.2f\\linewidth]{%s}\n" % (
                1. / len(chosen_exps[scen_id]) - 0.01,
                os.path.relpath(os.path.join(fol, fil), os.path.join('..', '..'))))
        the_tex.write("\\caption{Comparison of methods on randomly chosen experiments from Scenario S%d}\n"
                      % scen_id)
        the_tex.write("\\label{fig:results_allcomp_S%s}" % scen_id)
        the_tex.write('\\end{figure*}\n')
    the_tex.write('\\endgroup\n')


def fig2(out_name="results_pdfs.tex", chosen_exps={}, time=40):
    the_tex = open(os.path.join('..', '..', out_name), 'w')
    for scen_id in chosen_exps:
        fol = "S%d_samples" % scen_id
        the_tex.write(figure_start())
        for col, exp_id in enumerate(chosen_exps[scen_id]):
            fil = "S%d_%02d_time_%02d_ellipses.pdf" % (
                scen_id, exp_id, time)
            the_tex.write("\\includegraphics[width=%2.2f\\linewidth]{%s}\n" % (
                1. / len(chosen_exps[scen_id]) - 0.01,
                os.path.relpath(os.path.join(fol, fil), os.path.join('..', '..'))))
        for col, exp_id in enumerate(chosen_exps[scen_id]):
            fil = "S%d_%02d_time_%02d_heatmap_20_crop.pdf" % (
                scen_id, exp_id, time)
            the_tex.write("\\includegraphics[width=%2.2f\\linewidth]{%s}\n" % (
                1. / len(chosen_exps[scen_id]) - 0.01,
                os.path.relpath(os.path.join(fol, fil), os.path.join('..', '..'))))
        the_tex.write("""\\caption{Comparison of uncertainty estimation methods"""
                      """ on randomly chosen experiments from Scenario S%d. """
                      """Top: \\NetThree, Bottom: \\NetFour\ (20)}\n"""
                      % scen_id)
        the_tex.write("\\label{fig:results_pdfs_S%s}" % scen_id)
        the_tex.write('\\end{figure*}\n')


def fig3(out_name, chosen_exps={}, times=[20, 30, 40], query_time=40):
    the_tex = open(os.path.join('..', '..', out_name), 'w')
    for scen_id in chosen_exps:
        fol = "S%d_samples" % scen_id
        the_tex.write(figure_start())
        for col, exp_id in enumerate(chosen_exps[scen_id]):
            for time in times:
                fil = "S%d_%02d_time_%02d_heatmap_%02d.pdf" % (
                    scen_id, exp_id, query_time, time)
                the_tex.write("\\includegraphics[width=%2.2f\\linewidth]{%s}\n" % (
                    1. / len(times) - 0.01,
                    os.path.relpath(os.path.join(fol, fil), os.path.join('..', '..'))))
        the_tex.write("""\\caption{The effect of training \\NetFour for longer times """
                      """(columns: 20, 30, 40) in Scenario S%d.}\n"""
                      % scen_id)
        the_tex.write("\\label{fig:results_trainmore_S%s}" % scen_id)
        the_tex.write('\\end{figure*}\n')


def fig4(out_name, chosen_exps={}, times=[20, 30, 40]):
    # S1_00_time_all_heatmap_20.pdf
    the_tex = open(os.path.join('..', '..', out_name), 'a')
    for scen_id in chosen_exps:
        fol = "S%d_samples" % scen_id
        # the_tex.write(figure_start())
        for col, exp_id in enumerate(chosen_exps[scen_id]):
            # the_tex.write("\\begin{minipage}[t]{\\linewidth}\n")
            the_tex.write(figure_start())
            for time in times:
                fil = "S%d_%02d_time_all_heatmap_%02d.pdf" % (
                    scen_id, exp_id, time)
                the_tex.write("\\includegraphics[width=%2.2f\\linewidth]{%s}\n" % (
                    1.,
                    os.path.relpath(os.path.join(fol, fil), os.path.join('..', '..'))))
            # the_tex.write("\\end{minipage}\n")
            the_tex.write("""\\caption{Evolution of predictions for different versions of \\NetFour"""
                          """(rows: trained for $t=[20, 30, 40]$) in Scenario S%d"""
                          """, column %d in \cref{fig:results_allcomp_S%d}.}\n"""
                          % (scen_id, col+1, scen_id))
            the_tex.write("\\label{fig:results_softmax_over_time_S%s_%d}" % (scen_id, col+1))
            the_tex.write('\\end{figure*}\n')


def old():
    result_count = 3  # how many to have in the paper
    for out_name in ['results_plate.tex', 'supp.tex']:
        is_supp = 'supp' in out_name
        cnt = 0
        print("opening %s" % os.path.join('..', '..', out_name))
        the_tex = open(os.path.join('..', '..', out_name), 'w')
        the_tex.write('\\begingroup\n\\def\\rowheight{9.5em}\n')
        do_stop = False
        for fol in [f for f in os.listdir('.') if os.path.isdir(f)]:
            if do_stop:
                break
            the_tex.write(figure_start())
            the_tex.write(minipage_start())
            prev = None
            for fil in sorted(os.listdir(fol)):
                if do_stop:
                    break
                curr = fil.split('_')[1]
                if prev != None and curr != prev:
                    # the_tex.write("\\\\\n")
                    the_tex.write("\\end{minipage}\\\\\n")
                    cnt += 1
                    if is_supp:
                        the_tex.write(get_caption(prev, is_supp) + "\n")
                        the_tex.write("\\end{figure*}\n")
                        the_tex.write(figure_start())
                    elif cnt >= result_count:
                        do_stop = True
                        break
                    the_tex.write(minipage_start())
                the_tex.write("\\includegraphics[height=\\rowheight]{%s}\n" % (
                    os.path.relpath(os.path.join(fol,fil), os.path.join('..','..'))))
                #the_tex.write("\\end{minipage}\n")
                prev = curr
            if is_supp:
                the_tex.write("\\end{minipage}\n")
            the_tex.write(get_caption(prev, is_supp))
            the_tex.write('\\end{figure*}\n')
            the_tex.write('\\endgroup\n')

chosen_exps = {1: [2, 3, 6], 2: [4, 5, 7]}
fig1("results_plate.tex", chosen_exps)
fig2("results_pdfs.tex", {1: chosen_exps[1]})
fig3("results_trainmore.tex", {1: chosen_exps[1]})
fig4("results_trainmore.tex", {1: chosen_exps[1]})
fig4("results_trainmore.tex", {2: chosen_exps[2]}, times=[30])

